The Rashomon Importance Distribution: Getting RID of Unstable, Single Model-based Variable Importance

Quantifying variable importance is essential for answering high-stakes questions in fields like genetics, public policy, and medicine. Current methods generally calculate variable importance for a given model trained on a given dataset. However, for a given dataset, there may be many models that explain the target outcome equally well; without accounting for all possible explanations, different researchers may arrive at many conflicting yet equally valid conclusions given the same data. Additionally, even when accounting for all possible explanations for a given dataset, these insights may not generalize because not all good explanations are stable across reasonable data perturbations. We propose a new variable importance framework that quantifies the importance of a variable across the set of all good models and is stable across the data distribution. Our framework is extremely flexible and can be integrated with most existing model classes and global variable importance metrics. We demonstrate through experiments that our framework recovers variable importance rankings for complex simulation setups where other methods fail. Further, we show that our framework accurately estimates the true importance of a variable for the underlying data distribution. We provide theoretical guarantees on the consistency and finite sample error rates for our estimator. Finally, we demonstrate its utility with a real-world case study exploring which genes are important for predicting HIV load in persons with HIV, highlighting an important gene that has not previously been studied in connection with HIV. Code is available at https://github.com/jdonnelly36/Rashomon_Importance_Distribution.

==> figures/pipelineFigs/pipeline_plots.R <==
library(tidyverse)
library(latex2exp)

rm(list=ls())
### Plot 1: model class on x axis w/ losses for different datasets in y
set.seed(999)
n <- 1e4
mixture <- rbinom(n = n, size = 1, prob = 0.3)
d1 <- mixture * rbeta(n = n, 30, 60) + (1 - mixture) * rbeta(n = n, 60, 30)
d2 <- (1 - mixture) * rbeta(n = n, 40, 60) + (mixture) * rbeta(n = n, 60, 40)
d3 <- rbeta(n = n, 30, 30)

d1_den <- approxfun(density(d1))
d2_den <- approxfun(density(d2))
d3_den <- approxfun(density(d3))

epsilon <- 2.7

df1 <- data_frame(x = seq(0, 1, length.out = n)) %>%
  mutate(d1 = -d1_den(x),
         d2 = -d2_den(x),
         d3 = -d3_den(x)) %>%
  filter(!is.na(d1)) %>%
  mutate(d2 = replace_na(d2, 0),
         d3 = replace_na(d3, 0))

df1_bar <- df1 %>%
  mutate(y1 = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
         y2 = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
         y3 = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon) %>%
  mutate(d1 = as.numeric(d1 <= y1)/5,
         d2 = as.numeric(d2 <= y2)/5,
         d3 = as.numeric(d3 <= y3)/5) %>%
  pivot_longer(cols = contains('d'))

df1_long <- df1 %>%
  pivot_longer(cols = contains('d'))

df1_thresh <- df1 %>%
  mutate(y1 = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
         y2 = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
         y3 = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon) %>%
  mutate(x1 = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
         xend1 = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
         x2 = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% min(),
         xend2 = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% max(),
         x3 = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% min(),
         xend3 = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% max()) %>%
  pivot_longer(cols = contains('y')) %>%
  pivot_longer(cols = contains('x'), names_to = 'x_name', values_to = 'x_value')

png('~/Desktop/variable_importance/pipeline_loss.png', width = 4, height = 3, units = 'in', res = 200)
ggplot() +
  # geom_line(data = df1, aes(x = x, y = d1, color = 'df1'), linewidth = 1) +
  # geom_line(data = df1, aes(x = x, y = d2, color = 'df2'), linewidth = 1) +
  # geom_line(data = df1, aes(x = x, y = d3, color = 'df3'), linewidth = 1) +
  geom_line(data = df1_long, aes(x = x, y = value, color = name), linewidth = 1) +
  # geom_ribbon(aes(x = x, ymin = -7, ymax = -5), alpha = 0.3) +
  # geom_segment(data = df1_thresh, aes(y = value, yend = value,  ))
  geom_segment(data = df1,aes(y = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
                   yend = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
                 color = 'd1'), linetype = 'dotted', linewidth = 0.7) +
  geom_segment(data = df1,aes(y = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
                 yend = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% max(),
                 color = 'd2'), linetype = 'dotted', linewidth = 0.7) +
  geom_segment(data = df1,aes(y = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon,
                 yend = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% max(),
                 color = 'd3'), linetype = 'dotted', linewidth = 0.7) +
  # geom_segment(aes(y = min(df1) - 1, 
  #                  yend  = min(df1) - 1,
  #                  x = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
  #                  color = '1'), alpha = 0.2, linewidth = 1.2) +
  # geom_segment(aes(y  = min(df1) - 1.1,
  #                  yend  = min(df1) - 1.1,
  #                  x = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% max(),
  #                  color = '2'), alpha = 0.2, linewidth = 1.2) +
  # geom_segment(aes(y  = min(df1) - 1.2,
  #                  yend  = min(df1) - 1.2,
  #                  x = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% max(),
  #                  color = '3'), alpha = 0.2, linewidth = 1.2) +
geom_col(data = df1_bar, aes(x = x, y = value, color = name, fill = name)) +
  theme_classic() +
  theme(axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 25)
        ) +
  xlab(TeX('$f \\in Model\\ Class$'))  +
  ylab(TeX('$loss\\left(f, D^{(n)}\\right)$')) +
  ylim(-7, 1.2) 
dev.off()


phi_df <- data_frame(x = seq(0, 1, length.out = n)) %>%
  mutate(d1 = abs(x) * d1_den(x),
         d2 = abs(x) * d2_den(x),
         d3 = abs(x) * d3_den(x)) %>%
  filter(!is.na(d1)) %>%
  mutate(d2 = replace_na(d2, 0),
         d3 = replace_na(d3, 0)) %>%
  pivot_longer(cols = contains('d'))

png('~/Desktop/variable_importance/pipeline_phi.png', width = 4, height = 3, res = 200, units = 'in')
ggplot(phi_df) +
  geom_line(aes(x = x, y = value, color = name), linewidth = 1.2) +
  theme_classic() +
  theme(axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 25)
  ) +
  xlab(TeX('$f \\in Model\\ Class$'))  +
  ylab(TeX('$\\phi_j\\left(f, D^{(n)}\\right)$')) +
  geom_rect(data = df1,aes(ymin = 0,
                           ymax = -min(df1[,c('d1', 'd2', 'd3')]),
                           xmin = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
                           xmax = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
                           color = 'd1', fill = NULL), alpha = 0, linetype = 'dashed') +
  geom_rect(data = df1,aes(ymin = 0,
                           ymax = -min(df1[,c('d1', 'd2', 'd3')]),
                           xmin = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% min(),
                           xmax = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% max(),
                           color = 'd2', fill = NULL), alpha = 0, linetype = 'dashed') +
  geom_rect(data = df1,aes(ymin = 0,
                           ymax = -min(df1[,c('d1', 'd2', 'd3')]),
                           xmin = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% min(),
                           xmax = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% max(),
                           color = 'd3', fill = NULL), alpha = 0, linetype = 'dashed')
dev.off()


phi_cdf_df <- phi_df %>%
  left_join(df1_bar, by = c('x', 'name')) %>%
  mutate(value = value.x * value.y * 5) %>%
  group_by(name) %>%
  arrange(x) %>%
  mutate(value = cumsum(value))

png('~/Desktop/variable_importance/pipeline_rid.png', width = 4, height = 3, units = 'in', res = 200)  
phi_cdf_df %>%
  # filter(value.x != 0) %>%
  mutate(value = value/max(value)) %>%
  group_by(x) %>%
  mutate(cdf = mean(value)) %>%
  ggplot(.) +
  geom_line(aes(x = x, y = value, color = name), linewidth = 1.2, linetype = 'dotted') +
  geom_line(aes(x = x, y = cdf, color = 'RID'), linewidth = 2) +
  geom_text(x = 0.8, y = 0.9, label = 'RID', aes(color = 'RID'), family = 'Times New Roman', size = 7) +
  theme_classic() +
  theme(
    axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 25)
  ) +
  xlab(TeX('$k \\in [\\phi_{min}, \\phi_{max}]$'))  +
  ylab(TeX('$P\\left(\\phi_j\\left(f, D^{(n)}\\right) \\leq k \\right)$'))
dev.off()

mixture <- rbinom(n = n, size = 1, prob = 0.7)
y <- mixture * mvtnorm::rmvnorm(n = n, mean = c(2, 6), sigma = matrix(data = c(1, -0.9, -0.9, 1), nrow = 2)) +
  (1 - mixture) * mvtnorm::rmvnorm(n = n, mean = c(6, 2), sigma = matrix(data = c(1, -0.9, -0.9, 1), nrow = 2))


png('~/Desktop/variable_importance/pipeline_rid_pdf.png', width = 4, height = 3, units = 'in', res = 200)  
ggplot() +
  geom_text(x = 0.8, y = 0.9, label = '', aes(color = 'A')) +
    geom_text(x = 0.8, y = 0.9, label = '', aes(color = 'B')) +
    geom_text(x = 0.8, y = 0.9, label = '', aes(color = 'C')) +
  geom_density(aes(x = y[, 1], color = 'RID'), linewidth = 2) + 
  geom_text(x = 7.5, y = 0.2, label = 'RID', aes(color = 'RID'), family = 'Times New Roman', size = 7) +
  theme_classic() +
  theme(
    axis.text.x=element_blank(),
    axis.ticks.x=element_blank(),
    axis.title.y=element_blank(),
    axis.text.y=element_blank(),
    axis.ticks.y=element_blank(),
    legend.position = 'none',
    text = element_text(family = 'Times New Roman', size = 25)
  ) +
  scale_y_continuous(expand = c(0, 0), limits = c(0, 0.85)) +
  xlab(TeX('$k \\in [\\phi_{min}, \\phi_{max}]$'))  +
  ylab(TeX('$P\\left(\\phi_j\\left(f, D^{(n)}\\right) \\leq k \\right)$'))
dev.off()



==> figures/pipelineFigsNew/pipeline_plots.R <==
library(tidyverse)
library(latex2exp)

rm(list=ls())
### Plot 1: model class on x axis w/ losses for different datasets in y
set.seed(999)
n <- 1e4
mixture <- rbinom(n = n, size = 1, prob = 0.3)
d1 <- mixture * rbeta(n = n, 30, 60) + (1 - mixture) * rbeta(n = n, 60, 30)
d2 <- (1 - mixture) * rbeta(n = n, 40, 60) + (mixture) * rbeta(n = n, 60, 40)
d3 <- rbeta(n = n, 30, 30)

d1_den <- approxfun(density(d1))
d2_den <- approxfun(density(d2))
d3_den <- approxfun(density(d3))

epsilon <- 2.7

df1 <- data_frame(x = seq(0, 1, length.out = n)) %>%
  mutate(d1 = -d1_den(x),
         d2 = -d2_den(x),
         d3 = -d3_den(x)) %>%
  filter(!is.na(d1)) %>%
  mutate(d2 = replace_na(d2, 0),
         d3 = replace_na(d3, 0))

df1_bar <- df1 %>%
  mutate(y1 = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
         y2 = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
         y3 = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon) %>%
  mutate(d1 = as.numeric(d1 <= y1)/5,
         d2 = as.numeric(d2 <= y2)/5,
         d3 = as.numeric(d3 <= y3)/5) %>%
  pivot_longer(cols = contains('d'))

df1_long <- df1 %>%
  pivot_longer(cols = contains('d'))

df1_thresh <- df1 %>%
  mutate(y1 = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
         y2 = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
         y3 = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon) %>%
  mutate(x1 = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
         xend1 = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
         x2 = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% min(),
         xend2 = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% max(),
         x3 = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% min(),
         xend3 = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% max()) %>%
  pivot_longer(cols = contains('y')) %>%
  pivot_longer(cols = contains('x'), names_to = 'x_name', values_to = 'x_value')

png('~/Desktop/variable_importance/pipeline_loss.png', width = 5, height = 5, units = 'in', res = 150)
ggplot() +
  # geom_line(data = df1, aes(x = x, y = d1, color = 'df1'), linewidth = 1) +
  # geom_line(data = df1, aes(x = x, y = d2, color = 'df2'), linewidth = 1) +
  # geom_line(data = df1, aes(x = x, y = d3, color = 'df3'), linewidth = 1) +
  geom_line(data = df1_long, aes(x = x, y = value, color = name), linewidth = 1) +
  # geom_ribbon(aes(x = x, ymin = -7, ymax = -5), alpha = 0.3) +
  # geom_segment(data = df1_thresh, aes(y = value, yend = value,  ))
  geom_segment(data = df1,aes(y = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
                   yend = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
                 color = 'd1'), linetype = 'dotted', linewidth = 0.7) +
  geom_segment(data = df1,aes(y = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
                 yend = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% max(),
                 color = 'd2'), linetype = 'dotted', linewidth = 0.7) +
  geom_segment(data = df1,aes(y = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon,
                 yend = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% max(),
                 color = 'd3'), linetype = 'dotted', linewidth = 0.7) +
  # geom_segment(aes(y = min(df1) - 1, 
  #                  yend  = min(df1) - 1,
  #                  x = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
  #                  color = '1'), alpha = 0.2, linewidth = 1.2) +
  # geom_segment(aes(y  = min(df1) - 1.1,
  #                  yend  = min(df1) - 1.1,
  #                  x = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% max(),
  #                  color = '2'), alpha = 0.2, linewidth = 1.2) +
  # geom_segment(aes(y  = min(df1) - 1.2,
  #                  yend  = min(df1) - 1.2,
  #                  x = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% max(),
  #                  color = '3'), alpha = 0.2, linewidth = 1.2) +
geom_col(data = df1_bar, aes(x = x, y = value, color = name, fill = name)) +
  theme_classic() +
  theme(axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 30)
        ) +
  xlab(TeX('$f \\in Model\\ Class$'))  +
  ylab(TeX('$loss\\left(f, D^{(n)}\\right)$')) +
  labs(title = 'Step 2:\nFind Rashomon Set') +
  ylim(-7, 1.2) 
dev.off()


phi_df <- data_frame(x = seq(0, 1, length.out = n)) %>%
  mutate(d1 = abs(x) * d1_den(x),
         d2 = abs(x) * d2_den(x),
         d3 = abs(x) * d3_den(x)) %>%
  filter(!is.na(d1)) %>%
  mutate(d2 = replace_na(d2, 0),
         d3 = replace_na(d3, 0))
  # pivot_longer(cols = contains('d')) %>%

png('~/Desktop/variable_importance/pipeline_phi.png', width = 5, height = 5, res = 150, units = 'in')
phi_df %>%
  mutate(d1_min = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
         d1_max = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max()) %>%
  mutate(d2_min = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% min(),
         d2_max = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% max()) %>%
  mutate(d3_min = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% min(),
         d3_max = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% max()) %>%
  mutate(d1 = d1 * as.numeric(x >= d1_min) * as.numeric(x <= d1_max),
         d2 = d2 * (x >= d2_min) * (x <= d2_max),
         d3 = d3 * (x >= d3_min) * (x <= d3_max)) %>%
  select(-contains('min')) %>%
  select(-contains('max')) %>%
  pivot_longer(cols = contains('d')) %>%
  filter(value != 0) %>%
ggplot() +
  geom_line(aes(x = x, y = value, color = name), linewidth = 1.2) +
  theme_classic() +
  theme(axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 30)
  ) +
  xlab(TeX('$f \\in Rashomon\\ Set$'))  +
  ylab('VI') +
  labs(title = 'Step 3:\nFind Importances')
  # geom_rect(data = df1,aes(ymin = 0,
  #                          ymax = -min(df1[,c('d1', 'd2', 'd3')]),
  #                          xmin = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
  #                          xmax = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
  #                          color = 'd1', fill = NULL), alpha = 0, linetype = 'dashed') +
  # geom_rect(data = df1,aes(ymin = 0,
  #                          ymax = -min(df1[,c('d1', 'd2', 'd3')]),
  #                          xmin = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% min(),
  #                          xmax = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% max(),
  #                          color = 'd2', fill = NULL), alpha = 0, linetype = 'dashed') +
  # geom_rect(data = df1,aes(ymin = 0,
  #                          ymax = -min(df1[,c('d1', 'd2', 'd3')]),
  #                          xmin = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% min(),
  #                          xmax = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% max(),
  #                          color = 'd3', fill = NULL), alpha = 0, linetype = 'dashed')
dev.off()


phi_cdf_df <- phi_df %>%
  pivot_longer(cols = contains('d')) %>%
  left_join(df1_bar, by = c('x', 'name')) %>%
  mutate(value = value.x * value.y * 5) %>%
  group_by(name) %>%
  arrange(x) %>%
  mutate(value = cumsum(value))

png('~/Desktop/variable_importance/pipeline_rid.png', width = 5, height = 5, units = 'in', res = 150)  
phi_cdf_df %>%
  # filter(value.x != 0) %>%
  mutate(value = value/max(value)) %>%
  group_by(x) %>%
  mutate(cdf = mean(value)) %>%
  ggplot(.) +
  geom_line(aes(x = x, y = value, color = name), linewidth = 0.5) +
  geom_line(aes(x = x, y = cdf, color = 'RID'), linewidth = 2) +
  geom_text(x = 0.8, y = 0.7, label = latex2exp::TeX('$RID_j$'), aes(color = 'RID'), family = 'Times New Roman', size = 11) +
  theme_classic() +
  scale_color_manual(values = c('#F8766D', '#00BA38', '#619CFF', '#C77CFF')) +
  theme(
    axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 30)
  ) +
  xlab(TeX('$k \\in [\\phi_{min}, \\phi_{max}]$'))  +
  ylab(TeX('$P\\left(VI \\leq k \\right)$')) +
  labs(title = 'Step 4:\nFind CDF')
dev.off()

set.seed(999)
mixture <- rbinom(n = n, size = 1, prob = 0.7)
y <- mixture * mvtnorm::rmvnorm(n = n, mean = c(2, 6), sigma = matrix(data = c(1, -0.9, -0.9, 1), nrow = 2)) +
  (1 - mixture) * mvtnorm::rmvnorm(n = n, mean = c(6, 2), sigma = matrix(data = c(1, -0.9, -0.9, 1), nrow = 2))


png('~/Desktop/variable_importance/pipeline_rid_pdf.png', width = 5, height = 5, units = 'in', res = 150)  
ggplot() +
  # geom_text(x = 0.8, y = 0.9, label = '', aes(color = 'A')) +
  #   geom_text(x = 0.8, y = 0.9, label = '', aes(color = 'B')) +
  #   geom_text(x = 0.8, y = 0.9, label = '', aes(color = 'C')) +
  geom_point(aes(x = -1, y = -1, color = 'A')) +
  geom_point(aes(x = -1, y = -1, color = 'B')) +
  geom_point(aes(x = -1, y = -1, color = 'C')) +
  geom_density(aes(x = y[, 1], color = 'RID'), linewidth = 2) + 
  geom_text(x = 7, y = 0.2, label = latex2exp::TeX('PDF of $RID_j$'), aes(color = 'RID'), family = 'Times New Roman', size = 11) +
  theme_classic() +
  theme(
    axis.text.x=element_blank(),
    axis.ticks.x=element_blank(),
    # axis.title.y=element_blank(),
    axis.text.y=element_blank(),
    axis.ticks.y=element_blank(),
    legend.position = 'none',
    text = element_text(family = 'Times New Roman', size = 30)
  ) +
  scale_y_continuous(expand = c(0, 0), limits = c(0, 0.85)) +
  xlab(TeX('$k \\in [\\phi_{min}, \\phi_{max}]$'))  +
  ylab(TeX('Density of $RID_j$')) +
  labs(title = 'Step 5:\nFind PDF')
dev.off()



==> figures/pipeline_plots.R <==
library(tidyverse)
library(latex2exp)

rm(list=ls())
### Plot 1: model class on x axis w/ losses for different datasets in y
set.seed(999)
n <- 1e4
mixture <- rbinom(n = n, size = 1, prob = 0.3)
d1 <- mixture * rbeta(n = n, 30, 60) + (1 - mixture) * rbeta(n = n, 60, 30)
d2 <- (1 - mixture) * rbeta(n = n, 40, 60) + (mixture) * rbeta(n = n, 60, 40)
d3 <- rbeta(n = n, 30, 30)

d1_den <- approxfun(density(d1))
d2_den <- approxfun(density(d2))
d3_den <- approxfun(density(d3))

epsilon <- 2.7

df1 <- data_frame(x = seq(0, 1, length.out = n)) %>%
  mutate(d1 = -d1_den(x),
         d2 = -d2_den(x),
         d3 = -d3_den(x)) %>%
  filter(!is.na(d1)) %>%
  mutate(d2 = replace_na(d2, 0),
         d3 = replace_na(d3, 0))

df1_bar <- df1 %>%
  mutate(y1 = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
         y2 = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
         y3 = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon) %>%
  mutate(d1 = as.numeric(d1 <= y1)/5,
         d2 = as.numeric(d2 <= y2)/5,
         d3 = as.numeric(d3 <= y3)/5) %>%
  pivot_longer(cols = contains('d'))

df1_long <- df1 %>%
  pivot_longer(cols = contains('d'))

df1_thresh <- df1 %>%
  mutate(y1 = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
         y2 = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
         y3 = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon) %>%
  mutate(x1 = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
         xend1 = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
         x2 = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% min(),
         xend2 = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% max(),
         x3 = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% min(),
         xend3 = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% max()) %>%
  pivot_longer(cols = contains('y')) %>%
  pivot_longer(cols = contains('x'), names_to = 'x_name', values_to = 'x_value')

png('~/Desktop/variable_importance/pipeline_loss.png', width = 4, height = 3, units = 'in', res = 200)
ggplot() +
  # geom_line(data = df1, aes(x = x, y = d1, color = 'df1'), linewidth = 1) +
  # geom_line(data = df1, aes(x = x, y = d2, color = 'df2'), linewidth = 1) +
  # geom_line(data = df1, aes(x = x, y = d3, color = 'df3'), linewidth = 1) +
  geom_line(data = df1_long, aes(x = x, y = value, color = name), linewidth = 1) +
  # geom_ribbon(aes(x = x, ymin = -7, ymax = -5), alpha = 0.3) +
  # geom_segment(data = df1_thresh, aes(y = value, yend = value,  ))
  geom_segment(data = df1,aes(y = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
                   yend = df1 %>% pull(d1) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
                 color = 'd1'), linetype = 'dotted', linewidth = 0.7) +
  geom_segment(data = df1,aes(y = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
                 yend = df1 %>% pull(d2) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% max(),
                 color = 'd2'), linetype = 'dotted', linewidth = 0.7) +
  geom_segment(data = df1,aes(y = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon,
                 yend = df1 %>% pull(d3) %>% min(., na.rm = T) + epsilon,
                 x = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% min(),
                 xend = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% max(),
                 color = 'd3'), linetype = 'dotted', linewidth = 0.7) +
  # geom_segment(aes(y = min(df1) - 1, 
  #                  yend  = min(df1) - 1,
  #                  x = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
  #                  color = '1'), alpha = 0.2, linewidth = 1.2) +
  # geom_segment(aes(y  = min(df1) - 1.1,
  #                  yend  = min(df1) - 1.1,
  #                  x = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d2 <= min(d2, na.rm = T) + epsilon) %>% pull(x) %>% max(),
  #                  color = '2'), alpha = 0.2, linewidth = 1.2) +
  # geom_segment(aes(y  = min(df1) - 1.2,
  #                  yend  = min(df1) - 1.2,
  #                  x = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% min(),
  #                  xend = df1 %>% filter(d3 <= min(d3, na.rm = T) + epsilon) %>% pull(x) %>% max(),
  #                  color = '3'), alpha = 0.2, linewidth = 1.2) +
geom_col(data = df1_bar, aes(x = x, y = value, color = name, fill = name)) +
  theme_classic() +
  theme(axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 20)
        ) +
  xlab(TeX('$f \\in Model\\ Class$'))  +
  ylab(TeX('$loss\\left(f, D^{(n)}\\right)$')) +
  ylim(-7, 1.2) 
dev.off()


phi_df <- data_frame(x = seq(0, 1, length.out = n)) %>%
  mutate(d1 = abs(x) * d1_den(x),
         d2 = abs(x) * d2_den(x),
         d3 = abs(x) * d3_den(x)) %>%
  filter(!is.na(d1)) %>%
  mutate(d2 = replace_na(d2, 0),
         d3 = replace_na(d3, 0)) %>%
  pivot_longer(cols = contains('d'))

png('~/Desktop/variable_importance/pipeline_phi.png', width = 4, height = 3, res = 200, units = 'in')
ggplot(phi_df) +
  geom_line(aes(x = x, y = value, color = name), linewidth = 1.2) +
  theme_classic() +
  theme(axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 20)
  ) +
  xlab(TeX('$f \\in Model\\ Class$'))  +
  ylab(TeX('$\\phi_j\\left(f, D^{(n)}\\right)$')) +
  geom_rect(data = df1,aes(ymin = 0,
                           ymax = -min(df1[,c('d1', 'd2', 'd3')]),
                           xmin = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% min(),
                           xmax = df1 %>% filter(d1 <= min(d1) + epsilon) %>% pull(x) %>% max(),
                           color = 'd1', fill = NULL), alpha = 0, linetype = 'dashed') +
  geom_rect(data = df1,aes(ymin = 0,
                           ymax = -min(df1[,c('d1', 'd2', 'd3')]),
                           xmin = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% min(),
                           xmax = df1 %>% filter(d2 <= min(d2) + epsilon) %>% pull(x) %>% max(),
                           color = 'd2', fill = NULL), alpha = 0, linetype = 'dashed') +
  geom_rect(data = df1,aes(ymin = 0,
                           ymax = -min(df1[,c('d1', 'd2', 'd3')]),
                           xmin = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% min(),
                           xmax = df1 %>% filter(d3 <= min(d3) + epsilon) %>% pull(x) %>% max(),
                           color = 'd3', fill = NULL), alpha = 0, linetype = 'dashed')
dev.off()


phi_cdf_df <- phi_df %>%
  left_join(df1_bar, by = c('x', 'name')) %>%
  mutate(value = value.x * value.y * 5) %>%
  group_by(name) %>%
  arrange(x) %>%
  mutate(value = cumsum(value))

png('~/Desktop/variable_importance/pipeline_rid.png', width = 4, height = 3, units = 'in', res = 200)  
phi_cdf_df %>%
  # filter(value.x != 0) %>%
  mutate(value = value/max(value)) %>%
  group_by(x) %>%
  mutate(cdf = mean(value)) %>%
  ggplot(.) +
  geom_line(aes(x = x, y = value, color = name), linewidth = 1.2) +
  geom_line(aes(x = x, y = cdf, color = 'RID'), linewidth = 1.2) +
  theme_classic() +
  theme(axis.text.x=element_blank(),
        axis.ticks.x=element_blank(),
        # axis.title.y=element_blank(),
        axis.text.y=element_blank(),
        axis.ticks.y=element_blank(),
        legend.position = 'none',
        text = element_text(family = 'Times New Roman', size = 20)
  ) +
  xlab(TeX('$k \\in \\left[\\phi_{min}, \\phi_{max}\\right]$'))  +
  ylab(TeX('$P\\left(\\phi_j\\left(f, D^{(n)}\\right) \\leq k \\right)$'))
dev.off()




